Variational quantum algorithms for local Hamiltonian problems

Variational quantum algorithms (VQAs) are a modern family of quantum algorithms designed to solve optimization problems using a quantum computer. Typically VQAs rely on a feedback loop between the quantum device and a classical optimization algorithm. The appeal of VQAs lies in their versatility, resistance to noise, and ability to demonstrate some results even with circuits of small depth. We primarily focus on the algorithm called variational quantum eigensolver (VQE), which takes a qubit Hamiltonian and returns its approximate ground state. We first present our numerical findings regarding VQE applied to two spin models and a variant of the Hubbard model. Next, we briefly touch the topic of quantum machine learning by developing a quantum classifier to partition quantum data. We further study the phenomenon of vanishing derivatives in VQAs, also known as barren plateaus phenomenon. We derive a new lower bound on variance of the derivatives, which depends on the causal structure of the ansatz circuit and the individual terms entering the Pauli decomposition of the problem Hamiltonian. In the final chapter of the thesis, we present our results on bounding the fidelity of experimentally prepared Clifford states using their parent Hamiltonians.

==> biblio/check-bib-dupes-and-usage.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
import glob
import os
import re

bibfile = "external.bib"
authors = {}
author_list = []
pages = []
all_auth = []
cites = []
print("Searching for duped bib records...")
with open(bibfile, 'r', encoding="utf8") as biblio:
    for bib_line in biblio:
        if "@" in bib_line and "@comment" not in bib_line.lower():
            if "@" in bib_line.split("{", 1)[0]:
                cite = bib_line.split("{", 1)[1].split(",", 1)[0]
                cleanup = cite.split(' ')
                cite = ""
                for e in cleanup:
                    cite += e
                cites.append(cite)
            for author in author_list:
                if author not in authors:
                    authors[author] = []
                if len(pages) == 0:
                    pages = ['000']
                prev_cite = cites[-2]
                for page in pages:
                    authors[author].append( (page, prev_cite) )
                    authors[author].sort(key=lambda x: x[0])
            author_list = []
            pages = []
            # print("==========")
        bib_line = bib_line.lower()
        if re.match(r'(\s*)author(\s*)=', bib_line):
            authors_expr = bib_line.split("author")[1]
            all_auth = re.split('[{"]', authors_expr, maxsplit=1)[1]
            if "\n" in all_auth:
                all_auth = all_auth[:-1]
            all_auth = all_auth.split(" and ")
            for sub_auth in all_auth:
                sub_sub_auth = re.split('[,. -]', sub_auth)
                for name in sub_sub_auth:
                    cleanup = re.findall(r'\w+', name)
                    name = ""
                    for e in cleanup:
                        name += e
                    if len(name) > 1:
                        if name not in author_list:
                            author_list.append(name)
            # print(author_list)
        if ("pages" in bib_line and "numpages" not in bib_line) or ("article-number" in bib_line) or (
                "isbn" in bib_line):
            pages = re.findall(r'\d+', bib_line)
            # print(pages)
for author in authors:
    author_pages = [p for (p, c) in authors[author]]
    if len(author_pages) != len(set(author_pages)):
        print("\tDuplicated record author:", author)
        prev_page = ""
        prev_cite = ""
        for page, cite in authors[author]:
            if page == prev_page:
                if page == "000":
                    page = "No page"
                print("\t\t with page:", page, ";", cite, "vs", prev_cite)
            prev_page = page
            prev_cite = cite

print("Total cites: ", len(cites))

path = os.getcwd()
path_fig = os.path.join(path, '../Dissertation')
print("Dissertation path: ", path_fig)
os.chdir(path_fig)
files = []
for fname in glob.iglob('*.tex'):
    files.append(fname)
files.sort()
all_text = ""
for filename in files:
    with open(filename, 'r', encoding="utf8") as myfile:
        all_text += myfile.read().replace('\n', '')

path = os.getcwd()
path_fig = os.path.join(path, '../common')
print("common path: ", path_fig)
os.chdir(path_fig)
files = []
for fname in glob.iglob('*.tex'):
    files.append(fname)
files.sort()
for filename in files:
    with open(filename, 'r', encoding="utf8") as myfile:
        all_text += myfile.read().replace('\n', '')

print(len(all_text))
for cite in cites:
    if cite not in all_text:
        print("Cite " + cite + " is not used")

